GerontoVis: Data Visualization at the Confluence of Aging

Despite the explosive growth of the aging population worldwide, older adults have been largely overlooked by visualization research. This paper is a critical reflection on the underrepresentation of older adults in visualization research. We discuss why investigating visualization at the intersection of aging matters, why older adults may have been omitted from sample populations in visualization research, how aging may affect visualization use, and how this differs from traditional accessibility research. To encourage further discussion and novel scholarship in this area, we introduce GerontoVis, a term which encapsulates research and practice of data visualization design that primarily focuses on older adults. By introducing this new subfield of visualization research, we hope to shine a spotlight on this growing user population and stimulate innovation toward the development of aging-aware visualization tools. We offer a birds-eye view of the GerontoVis landscape, explore some of its unique challenges, and identify promising areas for future research.

==> anc/README.txt <==
This folder contains table_1_papers.csv, which has a list of the 36 papers that we mention in the paper (Table 1) comprised of the following information:
(1) Paper Title
(2) Paper Venue
(3) Paper Year
(4) Paper Domain
(5) "Is this paper domain-specific?", where  X = "Yes" and a blank means "No"
(6) "Is this paper domain-agonstic?", where X = "Yes" and a blank means "No"

This folder also has expanded_table_1.pdf, which contains a copy of Table 1 in the paper, however it also has citations for each of the papers counted in that row.

==> anc/table_1_papers.csv <==
Paper,Venue,Year,Domain,Domain-Specific?,Domain-Agnostic
An Age-Differentiated Perspective on Visualizations of Personal Health Data,"Advances in Ergonomic Design of Systems, Products and Processes",2016,Psychology,X,
A Systematic Review of Patient-Facing Visualizations of Personal Health Data,Applied Clinical Informatics,2019,Health Informatics,X,
Visualization of Cardiac Implantable Electronic Device Data for Older Adults Using Participatory Design,Applied Clinical Informatics,2019,Health Informatics,X,
Considerations for Technology that Support Physical Activity by Older Adults,ASSETS,2012,Computer Science,X,
Visualizations for self-reflection on mouse pointer performance for older adults,ASSETS,2012,Computer Science,X,
Perspectives of Older Adults and Informal Caregivers on Information Visualization for Smart Home Monitoring Systems: A Critical Review,Congress of the International Ergonomics Association,2018,Psychology,X,
Mobile Health Apps: Improving Usability for Older Adult Users,Ergonomics in Design,2017,Psychology,X,
A systematic literature review of research-derived touchscreen design guidelines for older adults.,IEEE Access,2019,Computer Science,,
 A Comparison of Health Visualization Evaluation Techniques with Older Adults,IEEE Computer Graphics and Applications,2016,Computer Science,,
Designing Health and Fitness Apps with Older Adults: Examining the Value of Experience-Based Co-Design,International Conference on Pervasive Computing Technologies for Healthcare (PervasiveHealth),2018,Computer Science,X,
Older Adults' Attitudes to Self-Management of Health and Wellness through Smart Home Data,International Conference on Pervasive Computing Technologies for Healthcare (PervasiveHealth),2015,Computer Science,X,
Integrated data visualisation - an approach to capture older adults' wellness,International journal of electronic healthcare,2013,Computer Science,X,
Understanding How Older Adults Comprehend COVID-19 Interactive Visualizations via Think-Aloud Protocol,International Journal of Human-Computer Interaction,2022,Computer Science,X,
Aging barriers influencing mobile health usability for older adults: A literature based framework (MOLD-US),International Journal of Medical Informatics,2018,Health Informatics,X,
Perspectives on wellness self-monitoring tools for older adults,International Journal of Medical Informatics,2013,Health Informatics,X,
Visualization approaches to support healthy aging: A systematic review,J Innov Health Inform,2016,Health Informatics,,
Effects of Information Visualization on Older Adults' Decision-Making Performance in a Medicare Plan Selection Task A Comparative Usability Study,JMIR Human Factors,2016,Psychology,X,
Task-Data Taxonomy for Health Data Visualizations: Web-Based Survey With Experts and Older Adults,JMIR Medical Informatics,2018,Health Informatics,X,
Understanding Older Adult Use of Data Visualizations as a Resource for Maintaining Health and Wellness,Journal of Applied Gerontology,2016,Medicine,X,
Presenting self-monitoring test results for consumers: the effects of graphical formats and age,Journal of the American Medical Informatics Association,2018,Health Informatics,X,
Assessing older adults' perceptions of sensor data and designing visual displays for ambient environments. An exploratory study,Methods of Information in Medicine,2014,Health Informatics,X,
Passive Sensor Technology Interface to Assess Elder Activity in Independent Living,Nursing Research,2011,Medicine,X,
Preference for and understanding of graphs presenting health risk,Patient Education and Counseling,2021,Medicine,X,
What eye-tracking methods can reveal about the role of information format in decision-aid processing: an exploratory study,Patient Education and Counseling,2019,Medicine,X,
Elementary Graphical Perception for Older Adults  A Comparison with the General Population,Perception,2014,Psychology,,X
Identifying Usability Problems of Blood Glucose Tracking Apps for Older Adult Users,Proceedings of the Human Factors and Ergonomics Society Annual Meeting,2012,Psychology,X,
A Co-Design Approach to Explore Health Data Representation for Older Adults in Chile and Ecuador,Designing Interactive Systems,2022,Computer Science,X,
Enabling Older Adults' Health Self-Management through Self-Report and Visualization—A Systematic Literature Review,Sensors,2020,Computer Science,X,
Comparing Information Needs of Health Care Providers and Older Adults: Findings from a Wellness Study,Studies in health technology and informatics,2013,Health Informatics,X,
Design of smart home sensor visualizations for older adults ,Technology and Health Care,2014,Health Informatics,X,
Engaging older adults in the visualization of sensor data facilitated by an open platform for connected devices,Technology and Health Care,2016,Health Informatics,X,
An Evaluation of Wellness Assessment Visualizations for Older Adults,Telemedicine and e-Health,2015,Health Informatics,X,
Social networking-based personal home telehealth system: A pilot study,Journal of Clinical Gerontology & Geriatrics,2014,Medicine,X,
Designing Mobile Health Applications to Support Walking for Older Adults ,International Journal of Environmental Research and Public Health,2023,Health Informatics,X,
Development of a Smart Home Interface With Older Adults: Multi-Method Co-Design Study,JMIR Aging,2023,Health Informatics,X,
Understanding how to design health data visualizations for Chilean older adults on mobile devices,Designing Interactive Systems,2023,Computer Science,X,

